Comment on "The photon identification loophole in EPRB experiments: computer models with single-wing selection"

Contrary to the claims made in Ref. [1], the recent Bell tests by Giustina et al. and Shalm et al. do not suffer from a "photon identification loophole". The model discussed in Ref. [1] is exploiting the well-known detection loophole, that is precisely what was closed in the recent experiments.

==> anc/bell_simulation.m <==
function J_eberhard = bell_simulation(theta)

number_trials = 4*10^5;

% set threshold V to either 0 or -0.995
%V = 0;
V = -0.995;

noe12 = 0;
nou12 = 0;
neo21 = 0;
nuo21 = 0;
noo22 = 0;
noo11 = 0;

theta = theta*pi/180;

for index_experiment=1:number_trials

%set hidden variable lambda
lambda = 2*pi*rand();

%set Alice and Bob's settings 
x = round(rand())+1;
y = round(rand())+1;
alpha = theta + (5-2*x)*pi/8;
beta = (-1+2*y)*pi/8;

%set Alice and Bob's local voltages
v_a = rand()*sin(2*(alpha-lambda))^4*0.5-1;
v_b = rand()*sin(2*(beta-lambda-pi/2))^4*0.5-1;

%set Alice and Bob's outcomes
a = sign(1+cos(2*(alpha-lambda))-2*rand());
b = sign(1+cos(2*(beta-lambda-pi/2))-2*rand());

%increase the appropriate term of the Eberhard inequality
if x == 1 && y == 2
	if (v_a < V) && (v_b < V)
		if a == 1 && b == 1
			noe12 = noe12 + 1;
		end
	elseif (v_a < V) && (v_b >= V)
		if a == 1
			nou12 = nou12 + 1;
		end
	end
end

if x == 2 && y == 1
	if (v_a < V) && (v_b < V)
		if a == -1 && b == -1
			neo21 = neo21 + 1;
		end
	elseif (v_a >= V) && (v_b < V)
		if b == -1
			nuo21 = nuo21 + 1;
		end
	end
end

if x == 2 && y == 2
	if (v_a < V) && (v_b < V)
		if a == 1 && b == -1
			noo22 = noo22 + 1;
		end
	end
end

if x == 1 && y == 1 
	if (v_a < V) && (v_b < V)
		if a == 1 && b == -1
			noo11 = noo11 + 1;
		end
	end
end

end

%set terms nou12 and nou21 to zero
%nou12 = 0; nuo21 = 0;

J_eberhard = noe12 + nou12 + neo21 + nuo21 + noo22 - noo11;

end

